Mirror constructions for K3 surfaces from bimodal singularities

We study lattice polarizations of five exceptional pairs of families of K3 surfaces obtained via compactifications of strange dual pairs of bimodal singularities. We show that the polarizations induced by embedding these paired families in paired toric varieties obtained from polar dual reflexive polytopes cannot be mirror lattices and identify mirror sublattices.

==> anc/19Oct2022W__17_S__1,0__i_.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     27845,        908]
NotebookOptionsPosition[     25874,        835]
NotebookOutlinePosition[     26231,        851]
CellTagsIndexPosition[     26188,        848]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"Case", " ", 
   RowBox[{"(", "i", ")"}]}], "Text"]], "Input",
 CellChangeTimes->{{3.875146658584111*^9, 3.875146661424198*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"A", ",", "B"}], "]"}]], "Input",
 CellChangeTimes->{{3.8751458329324875`*^9, 3.8751458352353435`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{"-", "2"}], "1", "0", "0", "0"},
      {"1", 
       RowBox[{"-", "2"}], "1", "1", "0"},
      {"0", "1", 
       RowBox[{"-", "2"}], "0", "0"},
      {"0", "1", "0", 
       RowBox[{"-", "4"}], "1"},
      {"0", "0", "0", "1", 
       RowBox[{"-", "2"}]}
     }], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8751457716913023`*^9, 3.8751458307276363`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "\[Equal]", 
   RowBox[{"Transpose", "[", "A", "]"}]}], ";", 
  RowBox[{"Det", "[", "A", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8751458382367954`*^9, 3.87514584390648*^9}, 
   3.875214610402505*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Phi]", "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], ".", 
   RowBox[{"Inverse", "[", "A", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.875145849070535*^9, 3.8751458806933985`*^9}, {
  3.875146044958005*^9, 3.8751460703824224`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[Phi]", "[", 
   RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8751458828822145`*^9, 3.875145897350217*^9}, {
  3.8751460170264606`*^9, 3.8751460397676263`*^9}, {3.875146073268577*^9, 
  3.8751461117030916`*^9}, {3.8752146194405794`*^9, 3.8752146211724863`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["19", "20"]}], ",", 
   RowBox[{"-", 
    FractionBox["9", "10"]}], ",", 
   RowBox[{"-", 
    FractionBox["9", "20"]}], ",", 
   RowBox[{"-", 
    FractionBox["2", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["7", "10"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.87514588903645*^9, 3.875145897603016*^9}, {
   3.875146018006317*^9, 3.875146112203065*^9}, 3.875214621641099*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"20", 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8752146293679113`*^9, 3.8752146295710087`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "19"}], ",", 
   RowBox[{"-", "18"}], ",", 
   RowBox[{"-", "9"}], ",", 
   RowBox[{"-", "8"}], ",", 
   RowBox[{"-", "14"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8752146299078927`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"10", 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.875214634182156*^9, 3.875214634411908*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["19", "2"]}], ",", 
   RowBox[{"-", "9"}], ",", 
   RowBox[{"-", 
    FractionBox["9", "2"]}], ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "7"}]}], "}"}]], "Output",
 CellChangeTimes->{3.87521463469304*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"5", 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{3.875214637961456*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["19", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["9", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["9", "4"]}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", 
    FractionBox["7", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8752146383943553`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"4", 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{3.8752146414837413`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["19", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["18", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["9", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["8", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["14", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8752146419054613`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"2", 
   RowBox[{"\[Phi]", "[", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{3.875214644454316*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["19", "10"]}], ",", 
   RowBox[{"-", 
    FractionBox["9", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["9", "10"]}], ",", 
   RowBox[{"-", 
    FractionBox["4", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["7", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.875214644844884*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "6", ",", "2", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", 
       ",", "0", ",", "0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", 
       ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0", ",", "0", ",", "0"}],
       "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "1", ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8751461301814756`*^9, 3.8751464589100456`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "\[Equal]", 
   RowBox[{"Transpose", "[", "B", "]"}]}], ";", 
  RowBox[{"Det", "[", "B", "]"}], ";", 
  RowBox[{"MatrixRank", "[", "B", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.875146462448126*^9, 3.875146490812331*^9}, 
   3.875214738043031*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]", "[", 
   RowBox[{
   "a_", ",", "b_", ",", "c_", ",", "d_", ",", "e_", ",", "f_", ",", "g_", 
    ",", "h_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_"}], "]"}],
   ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "g", ",", "h",
      ",", "i", ",", "j", ",", "k", ",", "l", ",", "m"}], "}"}], ".", 
   RowBox[{"Inverse", "[", "B", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.875146473203723*^9, 3.8751465280129604`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"\[Psi]", "[", 
   RowBox[{
   "a", ",", "b", ",", "c", ",", "d", ",", "e", ",", "f", ",", "g", ",", "h", 
    ",", "i", ",", "j", ",", "k", ",", "l", ",", "m"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8751465314049773`*^9, 3.8751465363610106`*^9}, {
  3.875146616268066*^9, 3.875146651008791*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "a"}], "+", 
        RowBox[{"20", " ", "b"}], "-", 
        RowBox[{"3", " ", "c"}], "+", 
        RowBox[{"10", " ", "d"}], "+", 
        RowBox[{"10", " ", "e"}], "+", 
        RowBox[{"16", " ", "f"}], "+", 
        RowBox[{"12", " ", "g"}], "+", 
        RowBox[{"8", " ", "h"}], "+", 
        RowBox[{"4", " ", "i"}], "+", 
        RowBox[{"16", " ", "j"}], "+", 
        RowBox[{"12", " ", "k"}], "+", 
        RowBox[{"8", " ", "l"}], "+", 
        RowBox[{"4", " ", "m"}]}]},
      {
       RowBox[{
        RowBox[{"20", " ", "a"}], "-", 
        RowBox[{"65", " ", "b"}], "+", 
        RowBox[{"10", " ", "c"}], "-", 
        FractionBox[
         RowBox[{"65", " ", "d"}], "2"], "-", 
        FractionBox[
         RowBox[{"65", " ", "e"}], "2"], "-", 
        RowBox[{"52", " ", "f"}], "-", 
        RowBox[{"39", " ", "g"}], "-", 
        RowBox[{"26", " ", "h"}], "-", 
        RowBox[{"13", " ", "i"}], "-", 
        RowBox[{"52", " ", "j"}], "-", 
        RowBox[{"39", " ", "k"}], "-", 
        RowBox[{"26", " ", "l"}], "-", 
        RowBox[{"13", " ", "m"}]}]},
      {
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "a"}], "+", 
        RowBox[{"10", " ", "b"}], "-", 
        RowBox[{"2", " ", "c"}], "+", 
        RowBox[{"5", " ", "d"}], "+", 
        RowBox[{"5", " ", "e"}], "+", 
        RowBox[{"8", " ", "f"}], "+", 
        RowBox[{"6", " ", "g"}], "+", 
        RowBox[{"4", " ", "h"}], "+", 
        RowBox[{"2", " ", "i"}], "+", 
        RowBox[{"8", " ", "j"}], "+", 
        RowBox[{"6", " ", "k"}], "+", 
        RowBox[{"4", " ", "l"}], "+", 
        RowBox[{"2", " ", "m"}]}]},
      {
       RowBox[{
        RowBox[{"10", " ", "a"}], "-", 
        FractionBox[
         RowBox[{"65", " ", "b"}], "2"], "+", 
        RowBox[{"5", " ", "c"}], "-", 
        FractionBox[
         RowBox[{"67", " ", "d"}], "4"], "-", 
        FractionBox[
         RowBox[{"65", " ", "e"}], "4"], "-", 
        RowBox[{"26", " ", "f"}], "-", 
        FractionBox[
         RowBox[{"39", " ", "g"}], "2"], "-", 
        RowBox[{"13", " ", "h"}], "-", 
        FractionBox[
         RowBox[{"13", " ", "i"}], "2"], "-", 
        RowBox[{"26", " ", "j"}], "-", 
        FractionBox[
         RowBox[{"39", " ", "k"}], "2"], "-", 
        RowBox[{"13", " ", "l"}], "-", 
        FractionBox[
         RowBox[{"13", " ", "m"}], "2"]}]},
      {
       RowBox[{
        RowBox[{"10", " ", "a"}], "-", 
        FractionBox[
         RowBox[{"65", " ", "b"}], "2"], "+", 
        RowBox[{"5", " ", "c"}], "-", 
        FractionBox[
         RowBox[{"65", " ", "d"}], "4"], "-", 
        FractionBox[
         RowBox[{"67", " ", "e"}], "4"], "-", 
        RowBox[{"26", " ", "f"}], "-", 
        FractionBox[
         RowBox[{"39", " ", "g"}], "2"], "-", 
        RowBox[{"13", " ", "h"}], "-", 
        FractionBox[
         RowBox[{"13", " ", "i"}], "2"], "-", 
        RowBox[{"26", " ", "j"}], "-", 
        FractionBox[
         RowBox[{"39", " ", "k"}], "2"], "-", 
        RowBox[{"13", " ", "l"}], "-", 
        FractionBox[
         RowBox[{"13", " ", "m"}], "2"]}]},
      {
       RowBox[{
        RowBox[{"16", " ", "a"}], "-", 
        RowBox[{"52", " ", "b"}], "+", 
        RowBox[{"8", " ", "c"}], "-", 
        RowBox[{"26", " ", "d"}], "-", 
        RowBox[{"26", " ", "e"}], "-", 
        FractionBox[
         RowBox[{"212", " ", "f"}], "5"], "-", 
        FractionBox[
         RowBox[{"159", " ", "g"}], "5"], "-", 
        FractionBox[
         RowBox[{"106", " ", "h"}], "5"], "-", 
        FractionBox[
         RowBox[{"53", " ", "i"}], "5"], "-", 
        FractionBox[
         RowBox[{"208", " ", "j"}], "5"], "-", 
        FractionBox[
         RowBox[{"156", " ", "k"}], "5"], "-", 
        FractionBox[
         RowBox[{"104", " ", "l"}], "5"], "-", 
        FractionBox[
         RowBox[{"52", " ", "m"}], "5"]}]},
      {
       RowBox[{
        RowBox[{"12", " ", "a"}], "-", 
        RowBox[{"39", " ", "b"}], "+", 
        RowBox[{"6", " ", "c"}], "-", 
        FractionBox[
         RowBox[{"39", " ", "d"}], "2"], "-", 
        FractionBox[
         RowBox[{"39", " ", "e"}], "2"], "-", 
        FractionBox[
         RowBox[{"159", " ", "f"}], "5"], "-", 
        FractionBox[
         RowBox[{"123", " ", "g"}], "5"], "-", 
        FractionBox[
         RowBox[{"82", " ", "h"}], "5"], "-", 
        FractionBox[
         RowBox[{"41", " ", "i"}], "5"], "-", 
        FractionBox[
         RowBox[{"156", " ", "j"}], "5"], "-", 
        FractionBox[
         RowBox[{"117", " ", "k"}], "5"], "-", 
        FractionBox[
         RowBox[{"78", " ", "l"}], "5"], "-", 
        FractionBox[
         RowBox[{"39", " ", "m"}], "5"]}]},
      {
       RowBox[{
        RowBox[{"8", " ", "a"}], "-", 
        RowBox[{"26", " ", "b"}], "+", 
        RowBox[{"4", " ", "c"}], "-", 
        RowBox[{"13", " ", "d"}], "-", 
        RowBox[{"13", " ", "e"}], "-", 
        FractionBox[
         RowBox[{"106", " ", "f"}], "5"], "-", 
        FractionBox[
         RowBox[{"82", " ", "g"}], "5"], "-", 
        FractionBox[
         RowBox[{"58", " ", "h"}], "5"], "-", 
        FractionBox[
         RowBox[{"29", " ", "i"}], "5"], "-", 
        FractionBox[
         RowBox[{"104", " ", "j"}], "5"], "-", 
        FractionBox[
         RowBox[{"78", " ", "k"}], "5"], "-", 
        FractionBox[
         RowBox[{"52", " ", "l"}], "5"], "-", 
        FractionBox[
         RowBox[{"26", " ", "m"}], "5"]}]},
      {
       RowBox[{
        RowBox[{"4", " ", "a"}], "-", 
        RowBox[{"13", " ", "b"}], "+", 
        RowBox[{"2", " ", "c"}], "-", 
        FractionBox[
         RowBox[{"13", " ", "d"}], "2"], "-", 
        FractionBox[
         RowBox[{"13", " ", "e"}], "2"], "-", 
        FractionBox[
         RowBox[{"53", " ", "f"}], "5"], "-", 
        FractionBox[
         RowBox[{"41", " ", "g"}], "5"], "-", 
        FractionBox[
         RowBox[{"29", " ", "h"}], "5"], "-", 
        FractionBox[
         RowBox[{"17", " ", "i"}], "5"], "-", 
        FractionBox[
         RowBox[{"52", " ", "j"}], "5"], "-", 
        FractionBox[
         RowBox[{"39", " ", "k"}], "5"], "-", 
        FractionBox[
         RowBox[{"26", " ", "l"}], "5"], "-", 
        FractionBox[
         RowBox[{"13", " ", "m"}], "5"]}]},
      {
       RowBox[{
        RowBox[{"16", " ", "a"}], "-", 
        RowBox[{"52", " ", "b"}], "+", 
        RowBox[{"8", " ", "c"}], "-", 
        RowBox[{"26", " ", "d"}], "-", 
        RowBox[{"26", " ", "e"}], "-", 
        FractionBox[
         RowBox[{"208", " ", "f"}], "5"], "-", 
        FractionBox[
         RowBox[{"156", " ", "g"}], "5"], "-", 
        FractionBox[
         RowBox[{"104", " ", "h"}], "5"], "-", 
        FractionBox[
         RowBox[{"52", " ", "i"}], "5"], "-", 
        FractionBox[
         RowBox[{"212", " ", "j"}], "5"], "-", 
        FractionBox[
         RowBox[{"159", " ", "k"}], "5"], "-", 
        FractionBox[
         RowBox[{"106", " ", "l"}], "5"], "-", 
        FractionBox[
         RowBox[{"53", " ", "m"}], "5"]}]},
      {
       RowBox[{
        RowBox[{"12", " ", "a"}], "-", 
        RowBox[{"39", " ", "b"}], "+", 
        RowBox[{"6", " ", "c"}], "-", 
        FractionBox[
         RowBox[{"39", " ", "d"}], "2"], "-", 
        FractionBox[
         RowBox[{"39", " ", "e"}], "2"], "-", 
        FractionBox[
         RowBox[{"156", " ", "f"}], "5"], "-", 
        FractionBox[
         RowBox[{"117", " ", "g"}], "5"], "-", 
        FractionBox[
         RowBox[{"78", " ", "h"}], "5"], "-", 
        FractionBox[
         RowBox[{"39", " ", "i"}], "5"], "-", 
        FractionBox[
         RowBox[{"159", " ", "j"}], "5"], "-", 
        FractionBox[
         RowBox[{"123", " ", "k"}], "5"], "-", 
        FractionBox[
         RowBox[{"82", " ", "l"}], "5"], "-", 
        FractionBox[
         RowBox[{"41", " ", "m"}], "5"]}]},
      {
       RowBox[{
        RowBox[{"8", " ", "a"}], "-", 
        RowBox[{"26", " ", "b"}], "+", 
        RowBox[{"4", " ", "c"}], "-", 
        RowBox[{"13", " ", "d"}], "-", 
        RowBox[{"13", " ", "e"}], "-", 
        FractionBox[
         RowBox[{"104", " ", "f"}], "5"], "-", 
        FractionBox[
         RowBox[{"78", " ", "g"}], "5"], "-", 
        FractionBox[
         RowBox[{"52", " ", "h"}], "5"], "-", 
        FractionBox[
         RowBox[{"26", " ", "i"}], "5"], "-", 
        FractionBox[
         RowBox[{"106", " ", "j"}], "5"], "-", 
        FractionBox[
         RowBox[{"82", " ", "k"}], "5"], "-", 
        FractionBox[
         RowBox[{"58", " ", "l"}], "5"], "-", 
        FractionBox[
         RowBox[{"29", " ", "m"}], "5"]}]},
      {
       RowBox[{
        RowBox[{"4", " ", "a"}], "-", 
        RowBox[{"13", " ", "b"}], "+", 
        RowBox[{"2", " ", "c"}], "-", 
        FractionBox[
         RowBox[{"13", " ", "d"}], "2"], "-", 
        FractionBox[
         RowBox[{"13", " ", "e"}], "2"], "-", 
        FractionBox[
         RowBox[{"52", " ", "f"}], "5"], "-", 
        FractionBox[
         RowBox[{"39", " ", "g"}], "5"], "-", 
        FractionBox[
         RowBox[{"26", " ", "h"}], "5"], "-", 
        FractionBox[
         RowBox[{"13", " ", "i"}], "5"], "-", 
        FractionBox[
         RowBox[{"53", " ", "j"}], "5"], "-", 
        FractionBox[
         RowBox[{"41", " ", "k"}], "5"], "-", 
        FractionBox[
         RowBox[{"29", " ", "l"}], "5"], "-", 
        FractionBox[
         RowBox[{"17", " ", "m"}], "5"]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.875146536656099*^9, {3.8751466199053793`*^9, 3.8751466518946686`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"\[Psi]", "[", 
   RowBox[{
   "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0", 
    ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.875214746427356*^9, 3.875214770200588*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"26", ",", 
   RowBox[{"-", 
    FractionBox["169", "2"]}], ",", "13", ",", 
   RowBox[{"-", 
    FractionBox["171", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["169", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["342", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["513", "10"]}], ",", 
   RowBox[{"-", 
    FractionBox["171", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["171", "10"]}], ",", 
   RowBox[{"-", 
    FractionBox["338", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["507", "10"]}], ",", 
   RowBox[{"-", 
    FractionBox["169", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["169", "10"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.875214766528019*^9, 3.875214770523675*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"20", 
   RowBox[{"\[Psi]", "[", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.875214783273451*^9, 3.875214783768852*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"520", ",", 
   RowBox[{"-", "1690"}], ",", "260", ",", 
   RowBox[{"-", "855"}], ",", 
   RowBox[{"-", "845"}], ",", 
   RowBox[{"-", "1368"}], ",", 
   RowBox[{"-", "1026"}], ",", 
   RowBox[{"-", "684"}], ",", 
   RowBox[{"-", "342"}], ",", 
   RowBox[{"-", "1352"}], ",", 
   RowBox[{"-", "1014"}], ",", 
   RowBox[{"-", "676"}], ",", 
   RowBox[{"-", "338"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8752147841696734`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"10", 
   RowBox[{"\[Psi]", "[", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.8752147882478485`*^9, 3.875214788341485*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"260", ",", 
   RowBox[{"-", "845"}], ",", "130", ",", 
   RowBox[{"-", 
    FractionBox["855", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["845", "2"]}], ",", 
   RowBox[{"-", "684"}], ",", 
   RowBox[{"-", "513"}], ",", 
   RowBox[{"-", "342"}], ",", 
   RowBox[{"-", "171"}], ",", 
   RowBox[{"-", "676"}], ",", 
   RowBox[{"-", "507"}], ",", 
   RowBox[{"-", "338"}], ",", 
   RowBox[{"-", "169"}]}], "}"}]], "Output",
 CellChangeTimes->{3.875214788664861*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"5", 
   RowBox[{"\[Psi]", "[", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{3.8752147918643274`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"130", ",", 
   RowBox[{"-", 
    FractionBox["845", "2"]}], ",", "65", ",", 
   RowBox[{"-", 
    FractionBox["855", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["845", "4"]}], ",", 
   RowBox[{"-", "342"}], ",", 
   RowBox[{"-", 
    FractionBox["513", "2"]}], ",", 
   RowBox[{"-", "171"}], ",", 
   RowBox[{"-", 
    FractionBox["171", "2"]}], ",", 
   RowBox[{"-", "338"}], ",", 
   RowBox[{"-", 
    FractionBox["507", "2"]}], ",", 
   RowBox[{"-", "169"}], ",", 
   RowBox[{"-", 
    FractionBox["169", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8752147922548175`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"4", 
   RowBox[{"\[Psi]", "[", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{3.8752147956209493`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"104", ",", 
   RowBox[{"-", "338"}], ",", "52", ",", 
   RowBox[{"-", "171"}], ",", 
   RowBox[{"-", "169"}], ",", 
   RowBox[{"-", 
    FractionBox["1368", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["1026", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["684", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["342", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["1352", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["1014", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["676", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["338", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8752147960116115`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"2", 
   RowBox[{"\[Psi]", "[", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "1", ",", "0", ",", "1", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{3.8752147987665462`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"52", ",", 
   RowBox[{"-", "169"}], ",", "26", ",", 
   RowBox[{"-", 
    FractionBox["171", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["169", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["684", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["513", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["342", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["171", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["676", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["507", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["338", "5"]}], ",", 
   RowBox[{"-", 
    FractionBox["169", "5"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.875214799141426*^9}]
}, Open  ]]
},
WindowSize->{1504, 920},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
FrontEndVersion->"10.4 for Microsoft Windows (64-bit) (2016\:5e744\:670817\
\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 163, 4, 31, "Input"],
Cell[724, 26, 151, 3, 48, "Input"],
Cell[878, 31, 454, 15, 87, "Input"],
Cell[1335, 48, 244, 6, 48, "Input"],
Cell[1582, 56, 398, 9, 48, "Input"],
Cell[CellGroupData[{
Cell[2005, 69, 373, 7, 48, "Input"],
Cell[2381, 78, 455, 14, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2873, 97, 242, 6, 48, "Input"],
Cell[3118, 105, 245, 8, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3400, 118, 238, 6, 48, "Input"],
Cell[3641, 126, 286, 10, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3964, 141, 213, 6, 48, "Input"],
Cell[4180, 149, 335, 12, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4552, 166, 215, 6, 48, "Input"],
Cell[4770, 174, 360, 13, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5167, 192, 213, 6, 48, "Input"],
Cell[5383, 200, 358, 13, 55, "Output"]
}, Open  ]],
Cell[5756, 216, 2855, 65, 92, "Input"],
Cell[8614, 283, 290, 7, 48, "Input"],
Cell[8907, 292, 538, 13, 48, "Input"],
Cell[CellGroupData[{
Cell[9470, 309, 358, 7, 48, "Input"],
Cell[9831, 318, 10235, 304, 373, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20103, 627, 303, 6, 48, "Input"],
Cell[20409, 635, 739, 25, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21185, 665, 329, 8, 48, "Input"],
Cell[21517, 675, 467, 14, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22021, 694, 331, 8, 48, "Input"],
Cell[22355, 704, 506, 16, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22898, 725, 306, 8, 48, "Input"],
Cell[23207, 735, 622, 21, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23866, 761, 306, 8, 48, "Input"],
Cell[24175, 771, 649, 22, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24861, 798, 306, 8, 48, "Input"],
Cell[25170, 808, 688, 24, 88, "Output"]
}, Open  ]]
}
]
*)



==> anc/bimodal-singularity-W18.sagews <==
︠51644fb2-3cea-4a7a-9418-eea71e0d7bc2︠
# {\bf \mathversion{bold}{$(W_{18}, \, W_{18})$}-singularity}
points = [(0,-1, 0), (-1, 1, 1), (-3, 5,-1), (2,-1, 0), (0, 0, 1)]
︡66e47060-4dfc-4401-b7d7-debc8be46bc9︡{"done":true}︡
︠2668cc4b-9994-4f44-b8cd-8d3680fcf2a4s︠
D = LatticePolytope(points)
D.index()
︡d39647d4-bd84-4cd8-ba9d-935eac7c31cf︡{"stdout":"760\n"}︡{"done":true}︡
︠94665e03-70cd-4e97-80d7-819a62b39aa3s︠
D.polar().index()
︡98e06660-a53a-4c4d-ac6f-79ae0cd273d4︡{"stdout":"3046\n"}︡{"done":true}︡
︠171ceb9d-caa0-4748-8815-a610ea9dbe33s︠
len(D.points())
︡d30aee04-1698-4937-a356-a178663eb97a︡{"stdout":"12\n"}︡{"done":true}︡
︠e4af6dca-5b6d-41d4-813d-3a3a365d0837︠
# In the case that the deformation is $F=X^7+Y^2Z+Z^2+W^8X$, the Newton polytope of $F$ is reflexive.
# Indeed, the Newton polytope of $F$ is the convex hull
# \[
# \Delta = {\rm Conv}\left\{ (-3,5,-1), \, (1,-1,0),\, (-1,1,1),\, (0,-1,0)\right\}.
# \]
︡5cf6d709-427e-4492-a4d9-673422714e0b︡
︠d5e24570-a3f8-4e06-b563-3bbe015ef442s︠
points = [(-3,5,-1), (1,-1,0), (-1,1,1), (0,-1,0)]
︡fd65bb46-f79d-4a42-8de5-d5f04ac3945d︡{"done":true}︡
︠05d6d463-6af3-4950-a622-d6fa4ec1e706s︠
D = LatticePolytope(points)
D.index()
︡fd4ae5e3-b246-4f37-81e0-a785c9194838︡{"stdout":"9\n"}︡{"done":true}︡
︠9e833121-f3f0-4537-b291-8e62067f2b99s︠
Dp = D.polar()
Dp.index()
︡35457d61-1979-4af4-be45-99296031d6f5︡{"stdout":"4312\n"}︡{"done":true}︡
︠1364c724-ce46-4069-9753-b82664ad4719s︠
#F^T polytope
# (0, 1, -1), (2, 1, 0), and (-1, -1, -1)
FTp = [(0, 1, -1), (2, 1, 0), (-1, -1, -1), (0,1,6)]
︡1fbd36e2-0d35-43a8-99e5-d418767323ec︡{"done":true}︡
︠67c71fb8-b646-4833-bdac-1ab0fab43ba0s︠
FT = LatticePolytope(FTp)
︡9ffd9935-13cc-42b2-b4fa-a356eaa2938a︡{"done":true}︡
︠bd3d031d-013a-4254-b90a-3078b637f46cs︠
FT.is_reflexive()
︡13b35a7e-6d09-498b-a858-59b7e3ff79a8︡{"stdout":"False\n"}︡{"done":true}︡
︠365cf98c-0278-43f2-9732-0f12a1b99b07s︠
Dp.npoints()
︡9bbcd2e0-3be6-4eee-bd8b-f0e3ba230746︡{"stdout":"35\n"}︡{"done":true}︡
︠97e7ee01-24d6-46a8-8b9b-879bfe5b66f1s︠
FT_normal = FT.normal_form()
FT_normal
︡109e135c-a760-4889-8342-2f4f784395fd︡{"stdout":"M( 1,  0,  0),\nM( 0,  1,  0),\nM( 1,  2,  3),\nM(-6, -5, -4)\nin 3-d lattice M\n"}︡{"done":true}︡
︠e97f13e9-9f58-4e0b-8d8b-b354e998dca5s︠
FT.npoints()
︡7a0b3093-bed6-4ec1-8451-58c1d1ac3244︡{"stdout":"16\n"}︡{"done":true}︡
︠f80895c5-f157-4d9e-abe7-83ac1dcb4cfao︠
# This loop, described in Section 3.3 of Mase-Whitcher, checks each possible four-point subset of $\Delta^T$ to see whether any has the same normal form as the F^T polytope
# The loop incorporates a counter to show progress, as there are many possible subsets.

v = Dp.points()
v4 = Subsets(v,4)
i = 0
for s in v4:
    Q = LatticePolytope(s)
    if Q.dim()==3:
        if Q.normal_form()==FT_normal:
            print str(s)
    i = i+1
    if i%1000==0:
        print i
︡d4f3a78b-7901-4114-9112-5ddd42da044d︡{"stdout":"1000"}︡{"stdout":"\n2000"}︡{"stdout":"\n3000"}︡{"stdout":"\n4000"}︡{"stdout":"\n5000"}︡{"stdout":"\n6000"}︡{"stdout":"\n7000"}︡{"stdout":"\n8000"}︡{"stdout":"\n9000"}︡{"stdout":"\n10000"}︡{"stdout":"\n11000"}︡{"stdout":"\n12000"}︡{"stdout":"\n13000"}︡{"stdout":"\n14000"}︡{"stdout":"\n15000"}︡{"stdout":"\n16000"}︡{"stdout":"\n17000"}︡{"stdout":"\n18000"}︡{"stdout":"\n19000"}︡{"stdout":"\n20000"}︡{"stdout":"\n21000"}︡{"stdout":"\n22000"}︡{"stdout":"\n23000"}︡{"stdout":"\n24000"}︡{"stdout":"\n25000"}︡{"stdout":"\n26000"}︡{"stdout":"\n27000"}︡{"stdout":"\n28000"}︡{"stdout":"\n29000"}︡{"stdout":"\n30000"}︡{"stdout":"\n31000"}︡{"stdout":"\n32000"}︡{"stdout":"\n33000"}︡{"stdout":"\n34000"}︡{"stdout":"\n35000"}︡{"stdout":"\n36000"}︡{"stdout":"\n37000"}︡{"stdout":"\n38000"}︡{"stdout":"\n39000"}︡{"stdout":"\n40000"}︡{"stdout":"\n41000"}︡{"stdout":"\n42000"}︡{"stdout":"\n43000"}︡{"stdout":"\n44000"}︡{"stdout":"\n45000"}︡{"stdout":"\n46000"}︡{"stdout":"\n47000"}︡{"stdout":"\n48000"}︡{"stdout":"\n49000"}︡{"stdout":"\n50000"}︡{"stdout":"\n51000"}︡{"stdout":"\n52000"}︡{"stdout":"\n"}︡{"done":true}{"stdout":"\n27000"}︡{"stdout":"\n28000"}︡{"stdout":"\n29000"}︡{"stdout":"\n30000"}︡{"stdout":"\n31000"}︡{"stdout":"\n32000"}︡{"stdout":"\n33000"}︡{"stdout":"\n34000"}︡{"stdout":"\n35000"}︡{"stdout":"\n36000"}︡{"stdout":"\n37000"}︡{"stdout":"\n38000"}︡{"stdout":"\n39000"}︡{"stdout":"\n40000"}︡{"stdout":"\n41000"}︡{"stdout":"\n42000"}︡{"stdout":"\n43000"}︡{"stdout":"\n44000"}︡{"stdout":"\n45000"}︡{"stdout":"\n46000"}︡{"stdout":"\n47000"}︡{"stdout":"\n48000"}︡{"stdout":"\n49000"}︡{"stdout":"\n50000"}︡{"stdout":"\n51000"}︡{"stdout":"\n52000"}︡{"stdout":"\n"}︡{"done":true}︡
︠c3850fe9-a545-4ed8-91af-5f537f4be7ee︠










